Memory-Efficient Training of RNN-Transducer with Sampled Softmax

RNN-Transducer has been one of promising architectures for end-to-end automatic speech recognition. Although RNN-Transducer has many advantages including its strong accuracy and streaming-friendly property, its high memory consumption during training has been a critical problem for development. In this work, we propose to apply sampled softmax to RNN-Transducer, which requires only a small subset of vocabulary during training thus saves its memory consumption. We further extend sampled softmax to optimize memory consumption for a minibatch, and employ distributions of auxiliary CTC losses for sampling vocabulary to improve model accuracy. We present experimental results on LibriSpeech, AISHELL-1, and CSJ-APS, where sampled softmax greatly reduces memory consumption and still maintains the accuracy of the baseline model.

==> figs/common.py <==
import matplotlib


def humanize_number(x, _):
    base = 1000
    units = [
        '', 'k', 'M', 'G', 'T'
    ]

    fm = '{:.0f}{}B'  # {123}{M}B

    x = float(x)
    for unit in units[:-1]:
        if x < base:
            return fm.format(x, unit)
        x /= base
    unit = units[-1]
    return fm.format(x, unit)


humanize_formatter = matplotlib.ticker.FuncFormatter(humanize_number)


==> figs/mem_example.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt

from common import humanize_formatter


plt.rcParams.update({'font.size': 16})


fig_width = 10
fig_height = 2
gridspec_kw = {
    'width_ratios': [1],
}
fig, ax = plt.subplots(1, 1, figsize=(fig_width, fig_height), gridspec_kw=gridspec_kw)

mega = 10 ** 6

# enc + pre + joint + logit + loss
enc = 405.360 * mega
sum_pre = 407.785 * mega
pre = sum_pre - enc
sum_joint = 456.426 * mega
joint = sum_joint - sum_pre
sum_logit = 826.632 * mega
logit = sum_logit - sum_joint
total_baseline = 853.206 * mega
loss = total_baseline - sum_logit
total_sc_ctc = 862.487 * mega
sc_ctc = total_sc_ctc - total_baseline
total_ss300_sc_ctc = 525.992 * mega
ss300_diff = total_baseline - total_ss300_sc_ctc - sc_ctc
logit_ss300 = logit - ss300_diff

print(enc, pre, joint, logit, loss, logit_ss300)


def barh_list(values, hatches, labels, ax, y, **kwargs):
    offset = 0.
    for idx in range(len(values)):
        length = values[idx]
        ax.barh(
            y, length, left=offset,
            color='white', edgecolor='black', hatch=hatches[idx],
            **kwargs
        )
        label = labels[idx]
        ax.text(
            offset + length // 2, y, label,
            ha='center', va='center', fontsize=16,
            # backgroundcolor='white',
            # remove all padding!
            bbox={'boxstyle': 'square,pad=0', 'fc': 'white', 'ec': 'none'},
        )
        offset += length


hatches = [None, '/', None]
labels = ['encoder', 'logit', 'etc.']
values = [enc, logit, pre + joint + loss]
barh_list(values, hatches, labels, ax, 0)
values = [enc, logit_ss300, pre + joint + loss]
barh_list(values, hatches, labels, ax, 1)

ax.xaxis.set_major_formatter(humanize_formatter)
ax.set_yticks([0, 1], ['(a)', '(b)'])
ax.invert_yaxis()

plt.tight_layout()
plt.savefig('mem_example.pdf', bbox_inches='tight')
# plt.show()


==> figs/memplot.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt

from common import humanize_number, humanize_formatter


plt.rcParams.update({'font.size': 16})

fig_width = 8
fig_height = 3.5
gridspec_kw = {
    'width_ratios': [2, 2],
}
fig, ax = plt.subplots(1, 2, figsize=(fig_width, fig_height), gridspec_kw=gridspec_kw)


def plot_bar(ax, data, base, ylabel, title):
    values = range(len(data))
    labels, data = zip(*data)
    print(title, ylabel, [humanize_number(d, None) for d in data])
    data = np.array(data)

    bar_width = 1.0
    bar_pad = 0.2

    ticks = []

    x = 0
    for idx in range(len(data)):
        text = labels[idx]
        y = data[idx]

        color = 'white'
        if 'baseline' in text:
            text = text.split(' ')[1]
            color = 'gray'
            x += bar_pad * 2
        x += bar_pad

        bar = ax.bar(x, y, bar_width, edgecolor='black', color=color)
        ax.text(x, y, text, ha='center', va='bottom', fontsize=14)

        x += bar_width

    if base is not None:
        ax.axhline(base, linestyle='dotted', color='black')
    ax.yaxis.set_major_formatter(humanize_formatter)
    ax.set_xticks([])
    if ylabel:
        ax.set_ylabel(ylabel)
    ax.set_ylim([0, max(data) + 100 * mega])
    ax.set_title(title)


mega = 10 ** 6

wer_ax = ax[0]

plot_data = [
    # (group_label, idx_for_text, group_data_list)
    ('baseline', 0, [
        # (total vocab, sampled, test-other WER, example mem)
        (2000, None, 6.93,  853.206 * mega),
        (600,  None, 7.17, 625.247 * mega),
        (500,  None, 7.25, 610.388 * mega),
    ]),
    ('+SC-CTC', 0, [
        (2000, None, 6.52, 862.487 * mega),
        (600,  None, 6.61, 628.097 * mega),
        (500,  None, 6.88, 612.841 * mega),
    ]),
    ('+SC-CTC\n+sampled softmax', 2, [
        (2000, 600, 6.56, 583.851 * mega),
        (2000, 300, 6.63, 525.992 * mega),
        (500,  250, 6.72, 546.979 * mega),
        (500,  160, 6.73, 524.378 * mega),
    ]),
]
for group_label, idx_for_text, group in plot_data:
    v, vs, wer, mem = zip(*group)
    wer_ax.plot(wer, mem, linestyle='-', marker='o', color='black')
    wer_ax.text(wer[idx_for_text] + 0.03, mem[idx_for_text], group_label, ha='left', va='center', fontsize=13)

wer_ax.set_ylim([500 * mega, 900 * mega])
wer_ax.set_title('(a)')
wer_ax.yaxis.set_major_formatter(humanize_formatter)
# wer_ax.set_ylabel('memory consumption')
# wer_ax.set_xlabel('test-other WER')
wer_ax.set_ylabel('Memory consumption')

# bytes
# aishell_mem = [
#     ('baseline 4231', 550183131.9),
#     ('1000', 433423118.7),
#     ('500', 408672245),
# ]
# aishell_mem_base = 385445471.7
libri_mem = [
    # +SC-CTC
    ('baseline 2000', 862.487 * mega),
    ('600', 583.851 * mega),
    ('300', 525.992 * mega),
    # ('baseline 600', 628.097 * mega),
    ('baseline 500', 612.841 * mega),
    ('250', 546.979 * mega),
    ('160', 524.378 * mega),
]
libri_mem_base = 456.426 * mega

plot_bar(
    ax[1],
    libri_mem, libri_mem_base,
    None,
    '(b)'
)
# plot_bar(
#     ax[2],
#     aishell_mem, aishell_mem_base,
#     None,
#     '(c) AISHELL-1'
# )

plt.tight_layout()
plt.savefig('memplot.pdf', bbox_inches='tight')
# plt.show()

